Revisiting the double-soft asymptotics of one-loop amplitudes in massless QCD

We evaluate the one-loop soft current for the emission of two soft gluons or a soft quark-anti-quark pair in massless Quantum Chromodynamics. The results are exact in dimensional regularisation up to a single Feynman integral. Two terms of the Taylor series of the latter integral as a function of $\epsilon \equiv (4-d)/2$ with $d$ the dimension of spacetime are available from a recent calculation of one-loop triple-collinear splitting functions. Our formulae are necessary for the construction of a subtraction scheme for the evaluation of next-to-next-to-next-to-leading order cross sections in massless QCD.

==> anc/I11111.m <==
definitions={x1 -> s1i/(s1i + s2i), y1 -> s2j/(s1j + s2j), 
 u3 -> (s12*sij)/((s1i + s2i)*(s1j + s2j))};

roots={r1 -> (-1 + u3 + x1 + y1 - Sqrt[(1 - u3 - x1 - y1)^2 - 4*u3*x1*y1])/
   (2*x1*y1), 
 r2 -> (-1 + u3 + x1 + y1 + Sqrt[(1 - u3 - x1 - y1)^2 - 4*u3*x1*y1])/
   (2*x1*y1)};

I11111=(-4*(I11111Ep0 + ep*I11111Ep1)*((s12*sij)/((s1i + s2i)*s2j))^ep*
  Gamma[1 + ep])/((-s12)^ep*(s1i + s2i)*(s1j + s2j));

I11111Ep0=(3*Pi^2*Log[1 - r1] - 4*Pi^2*Log[-r1] + 3*Log[1 - r1]*Log[-r1]^2 - 
  Log[-r1]^3 - 3*Pi^2*Log[1 - r2] + 4*Pi^2*Log[-r2] - 
  3*Log[1 - r2]*Log[-r2]^2 + Log[-r2]^3 + 3*Log[-r1]^2*Log[u3] - 
  3*Log[-r2]^2*Log[u3] + 6*Log[-r1]*Log[1 - u3]*Log[u3] - 
  6*Log[-r2]*Log[1 - u3]*Log[u3] - 3*Log[-r1]*Log[u3]^2 + 
  3*Log[-r2]*Log[u3]^2 + 6*Log[-r1]*Log[1 - x1]*Log[x1] - 
  6*Log[-r2]*Log[1 - x1]*Log[x1] - 3*Pi^2*Log[1 - r1*x1] - 
  3*Log[-r1]^2*Log[1 - r1*x1] - 6*Log[-r1]*Log[x1]*Log[1 - r1*x1] - 
  3*Log[x1]^2*Log[1 - r1*x1] + 3*Pi^2*Log[1 - r2*x1] + 
  3*Log[-r2]^2*Log[1 - r2*x1] + 6*Log[-r2]*Log[x1]*Log[1 - r2*x1] + 
  3*Log[x1]^2*Log[1 - r2*x1] + 3*Pi^2*Log[1 - (r1*x1)/u3] + 
  3*Log[-r1]^2*Log[1 - (r1*x1)/u3] - 6*Log[-r1]*Log[u3]*Log[1 - (r1*x1)/u3] + 
  3*Log[u3]^2*Log[1 - (r1*x1)/u3] + 6*Log[-r1]*Log[x1]*Log[1 - (r1*x1)/u3] - 
  6*Log[u3]*Log[x1]*Log[1 - (r1*x1)/u3] + 3*Log[x1]^2*Log[1 - (r1*x1)/u3] - 
  3*Pi^2*Log[1 - (r2*x1)/u3] - 3*Log[-r2]^2*Log[1 - (r2*x1)/u3] + 
  6*Log[-r2]*Log[u3]*Log[1 - (r2*x1)/u3] - 3*Log[u3]^2*Log[1 - (r2*x1)/u3] - 
  6*Log[-r2]*Log[x1]*Log[1 - (r2*x1)/u3] + 6*Log[u3]*Log[x1]*
   Log[1 - (r2*x1)/u3] - 3*Log[x1]^2*Log[1 - (r2*x1)/u3] + 
  6*Log[-r1]*Log[1 - y1]*Log[y1] - 6*Log[-r2]*Log[1 - y1]*Log[y1] - 
  3*Pi^2*Log[1 - r1*y1] - 3*Log[-r1]^2*Log[1 - r1*y1] - 
  6*Log[-r1]*Log[y1]*Log[1 - r1*y1] - 3*Log[y1]^2*Log[1 - r1*y1] + 
  3*Pi^2*Log[1 - r2*y1] + 3*Log[-r2]^2*Log[1 - r2*y1] + 
  6*Log[-r2]*Log[y1]*Log[1 - r2*y1] + 3*Log[y1]^2*Log[1 - r2*y1] + 
  3*Pi^2*Log[1 - (r1*y1)/u3] + 3*Log[-r1]^2*Log[1 - (r1*y1)/u3] - 
  6*Log[-r1]*Log[u3]*Log[1 - (r1*y1)/u3] + 3*Log[u3]^2*Log[1 - (r1*y1)/u3] + 
  6*Log[-r1]*Log[y1]*Log[1 - (r1*y1)/u3] - 6*Log[u3]*Log[y1]*
   Log[1 - (r1*y1)/u3] + 3*Log[y1]^2*Log[1 - (r1*y1)/u3] - 
  3*Pi^2*Log[1 - (r2*y1)/u3] - 3*Log[-r2]^2*Log[1 - (r2*y1)/u3] + 
  6*Log[-r2]*Log[u3]*Log[1 - (r2*y1)/u3] - 3*Log[u3]^2*Log[1 - (r2*y1)/u3] - 
  6*Log[-r2]*Log[y1]*Log[1 - (r2*y1)/u3] + 6*Log[u3]*Log[y1]*
   Log[1 - (r2*y1)/u3] - 3*Log[y1]^2*Log[1 - (r2*y1)/u3] - 
  3*Pi^2*Log[1 - (r1*x1*y1)/u3] - 3*Log[-r1]^2*Log[1 - (r1*x1*y1)/u3] + 
  6*Log[-r1]*Log[u3]*Log[1 - (r1*x1*y1)/u3] - 
  3*Log[u3]^2*Log[1 - (r1*x1*y1)/u3] - 6*Log[-r1]*Log[x1]*
   Log[1 - (r1*x1*y1)/u3] + 6*Log[u3]*Log[x1]*Log[1 - (r1*x1*y1)/u3] - 
  3*Log[x1]^2*Log[1 - (r1*x1*y1)/u3] - 6*Log[-r1]*Log[y1]*
   Log[1 - (r1*x1*y1)/u3] + 6*Log[u3]*Log[y1]*Log[1 - (r1*x1*y1)/u3] - 
  6*Log[x1]*Log[y1]*Log[1 - (r1*x1*y1)/u3] - 
  3*Log[y1]^2*Log[1 - (r1*x1*y1)/u3] + 3*Pi^2*Log[1 - (r2*x1*y1)/u3] + 
  3*Log[-r2]^2*Log[1 - (r2*x1*y1)/u3] - 6*Log[-r2]*Log[u3]*
   Log[1 - (r2*x1*y1)/u3] + 3*Log[u3]^2*Log[1 - (r2*x1*y1)/u3] + 
  6*Log[-r2]*Log[x1]*Log[1 - (r2*x1*y1)/u3] - 
  6*Log[u3]*Log[x1]*Log[1 - (r2*x1*y1)/u3] + 
  3*Log[x1]^2*Log[1 - (r2*x1*y1)/u3] + 6*Log[-r2]*Log[y1]*
   Log[1 - (r2*x1*y1)/u3] - 6*Log[u3]*Log[y1]*Log[1 - (r2*x1*y1)/u3] + 
  6*Log[x1]*Log[y1]*Log[1 - (r2*x1*y1)/u3] + 
  3*Log[y1]^2*Log[1 - (r2*x1*y1)/u3] + 6*Log[-r1]*PolyLog[2, r1] - 
  6*Log[-r2]*PolyLog[2, r2] + 6*Log[-r1]*PolyLog[2, u3] - 
  6*Log[-r2]*PolyLog[2, u3] + 6*Log[-r1]*PolyLog[2, x1] - 
  6*Log[-r2]*PolyLog[2, x1] - 6*Log[-r1]*PolyLog[2, r1*x1] - 
  6*Log[x1]*PolyLog[2, r1*x1] + 6*Log[-r2]*PolyLog[2, r2*x1] + 
  6*Log[x1]*PolyLog[2, r2*x1] + 6*Log[-r1]*PolyLog[2, (r1*x1)/u3] - 
  6*Log[u3]*PolyLog[2, (r1*x1)/u3] + 6*Log[x1]*PolyLog[2, (r1*x1)/u3] - 
  6*Log[-r2]*PolyLog[2, (r2*x1)/u3] + 6*Log[u3]*PolyLog[2, (r2*x1)/u3] - 
  6*Log[x1]*PolyLog[2, (r2*x1)/u3] + 6*Log[-r1]*PolyLog[2, y1] - 
  6*Log[-r2]*PolyLog[2, y1] - 6*Log[-r1]*PolyLog[2, r1*y1] - 
  6*Log[y1]*PolyLog[2, r1*y1] + 6*Log[-r2]*PolyLog[2, r2*y1] + 
  6*Log[y1]*PolyLog[2, r2*y1] + 6*Log[-r1]*PolyLog[2, (r1*y1)/u3] - 
  6*Log[u3]*PolyLog[2, (r1*y1)/u3] + 6*Log[y1]*PolyLog[2, (r1*y1)/u3] - 
  6*Log[-r2]*PolyLog[2, (r2*y1)/u3] + 6*Log[u3]*PolyLog[2, (r2*y1)/u3] - 
  6*Log[y1]*PolyLog[2, (r2*y1)/u3] - 6*Log[-r1]*PolyLog[2, (r1*x1*y1)/u3] + 
  6*Log[u3]*PolyLog[2, (r1*x1*y1)/u3] - 6*Log[x1]*PolyLog[2, (r1*x1*y1)/u3] - 
  6*Log[y1]*PolyLog[2, (r1*x1*y1)/u3] + 
  6*Log[-r2]*PolyLog[2, (r2*x1*y1)/u3] - 
  6*Log[u3]*PolyLog[2, (r2*x1*y1)/u3] + 6*Log[x1]*PolyLog[2, (r2*x1*y1)/u3] + 
  6*Log[y1]*PolyLog[2, (r2*x1*y1)/u3] - 6*PolyLog[3, r1] + 6*PolyLog[3, r2] + 
  6*PolyLog[3, r1*x1] - 6*PolyLog[3, r2*x1] - 6*PolyLog[3, (r1*x1)/u3] + 
  6*PolyLog[3, (r2*x1)/u3] + 6*PolyLog[3, r1*y1] - 6*PolyLog[3, r2*y1] - 
  6*PolyLog[3, (r1*y1)/u3] + 6*PolyLog[3, (r2*y1)/u3] + 
  6*PolyLog[3, (r1*x1*y1)/u3] - 6*PolyLog[3, (r2*x1*y1)/u3])/
 (6*(r1 - r2)*x1*y1);

I11111Ep1=((11*Pi^4)/45 + (Pi^2*G[-1, -r1]*G[-1, -r2])/2 - 
  (2*Pi^2*G[0, -r1]*G[0, -r2])/3 - (Pi^2*G[0, -r2]*G[0, u3])/3 - 
  (Pi^2*G[0, -r1]*G[1, u3])/6 + (Pi^2*G[0, -r2]*G[1, u3])/6 - 
  (Pi^2*G[-1, -r1]*G[1, x1])/2 + (Pi^2*G[-1, -r2]*G[1, x1])/2 + 
  (Pi^2*G[0, -r1]*G[1, x1])/6 - (Pi^2*G[0, -r2]*G[1, x1])/6 + 
  (Pi^2*G[0, -r1]*G[1, y1])/6 - (Pi^2*G[0, -r2]*G[1, y1])/6 + 
  Pi^2*G[-1, -r1]*G[r1^(-1), x1] - (2*Pi^2*G[0, -r1]*G[r1^(-1), x1])/3 - 
  (Pi^2*G[0, u3]*G[r1^(-1), y1])/2 - Pi^2*G[-1, -r1]*G[-r1, -r2] + 
  (4*Pi^2*G[0, -r1]*G[-r1, -r2])/3 - Pi^2*G[-1, -r2]*G[r2^(-1), x1] + 
  Pi^2*G[0, -r2]*G[r2^(-1), x1] + (Pi^2*G[0, -r2]*G[r2^(-1), y1])/3 + 
  (Pi^2*G[0, u3]*G[r2^(-1), y1])/2 - (Pi^2*G[0, -r1]*G[u3/r1, x1])/2 + 
  Pi^2*G[0, u3]*G[u3/r1, x1] + G[0, -r1]*G[0, u3]*G[-r1, -r2]*G[u3/r1, x1] + 
  (Pi^2*G[0, -r1]*G[u3/r1, y1])/6 + (Pi^2*G[0, u3]*G[u3/r1, y1])/3 - 
  (Pi^2*G[1, x1]*G[u3/r1, y1])/2 + G[0, -r1]*G[0, u3]*G[1, x1]*G[u3/r1, y1] + 
  G[0, -r1]*G[0, u3]*G[-r1, -r2]*G[u3/r1, y1] + 
  (Pi^2*G[0, -r2]*G[u3/r2, x1])/6 - (2*Pi^2*G[0, u3]*G[u3/r2, x1])/3 - 
  G[0, -r1]*G[0, -r2]*G[0, u3]*G[u3/r2, x1] + G[0, -r1]*G[0, u3]*G[-r1, -r2]*
   G[u3/r2, x1] - (Pi^2*G[0, -r2]*G[u3/r2, y1])/2 - 
  G[0, -r1]*G[0, -r2]*G[0, u3]*G[u3/r2, y1] + (Pi^2*G[1, x1]*G[u3/r2, y1])/
   2 - G[0, -r2]*G[0, u3]*G[1, x1]*G[u3/r2, y1] + 
  G[0, -r1]*G[0, u3]*G[-r1, -r2]*G[u3/r2, y1] - 
  (Pi^2*G[0, -r1]*G[u3/(r1*y1), x1])/3 - (Pi^2*G[0, u3]*G[u3/(r1*y1), x1])/
   6 + (Pi^2*G[0, y1]*G[u3/(r1*y1), x1])/6 - G[0, -r1]*G[0, u3]*G[0, y1]*
   G[u3/(r1*y1), x1] - G[0, -r1]*G[0, u3]*G[-r1, -r2]*G[u3/(r1*y1), x1] + 
  G[0, -r1]*G[0, y1]*G[-r1, -r2]*G[u3/(r1*y1), x1] + 
  (Pi^2*G[u3/r1, y1]*G[u3/(r1*y1), x1])/2 - G[0, -r1]*G[0, u3]*G[u3/r1, y1]*
   G[u3/(r1*y1), x1] + (2*Pi^2*G[0, -r2]*G[u3/(r2*y1), x1])/3 - 
  (Pi^2*G[0, u3]*G[u3/(r2*y1), x1])/6 + G[0, -r1]*G[0, -r2]*G[0, u3]*
   G[u3/(r2*y1), x1] + (Pi^2*G[0, y1]*G[u3/(r2*y1), x1])/6 - 
  G[0, -r1]*G[0, -r2]*G[0, y1]*G[u3/(r2*y1), x1] + 
  G[0, -r2]*G[0, u3]*G[0, y1]*G[u3/(r2*y1), x1] - 
  G[0, -r1]*G[0, u3]*G[-r1, -r2]*G[u3/(r2*y1), x1] + 
  G[0, -r1]*G[0, y1]*G[-r1, -r2]*G[u3/(r2*y1), x1] - 
  (Pi^2*G[u3/r2, y1]*G[u3/(r2*y1), x1])/2 + G[0, -r2]*G[0, u3]*G[u3/r2, y1]*
   G[u3/(r2*y1), x1] - (Pi^2*G[-1, -1, -r1])/2 + (Pi^2*G[-1, -1, -r2])/2 + 
  (Pi^2*G[-1, 0, -r1])/2 - (5*Pi^2*G[-1, 0, -r2])/6 - Pi^2*G[0, -1, -r2] - 
  G[0, u3]*G[r1^(-1), y1]*G[0, 0, -r1] - 2*G[0, u3]*G[-r1, -r2]*
   G[0, 0, -r1] + G[r1^(-1), x1]*G[-r1, -r2]*G[0, 0, -r1] + 
  G[r1^(-1), y1]*G[-r1, -r2]*G[0, 0, -r1] + G[-r1, -r2]*G[r2^(-1), x1]*
   G[0, 0, -r1] + G[-r1, -r2]*G[r2^(-1), y1]*G[0, 0, -r1] + 
  G[0, u3]*G[u3/r1, x1]*G[0, 0, -r1] - G[-r1, -r2]*G[u3/r1, x1]*
   G[0, 0, -r1] - G[1, x1]*G[u3/r1, y1]*G[0, 0, -r1] - 
  G[-r1, -r2]*G[u3/r1, y1]*G[0, 0, -r1] + G[0, u3]*G[u3/r2, x1]*
   G[0, 0, -r1] - G[-r1, -r2]*G[u3/r2, x1]*G[0, 0, -r1] + 
  G[0, u3]*G[u3/r2, y1]*G[0, 0, -r1] - G[-r1, -r2]*G[u3/r2, y1]*
   G[0, 0, -r1] + G[-r1, -r2]*G[u3/(r1*y1), x1]*G[0, 0, -r1] + 
  G[u3/r1, y1]*G[u3/(r1*y1), x1]*G[0, 0, -r1] - 
  G[0, u3]*G[u3/(r2*y1), x1]*G[0, 0, -r1] + G[0, y1]*G[u3/(r2*y1), x1]*
   G[0, 0, -r1] + G[-r1, -r2]*G[u3/(r2*y1), x1]*G[0, 0, -r1] - 
  G[-1, -r1, -r2]*G[0, 0, -r1] + (5*Pi^2*G[0, 0, -r2])/3 + 
  G[0, -r1]*G[0, u3]*G[0, 0, -r2] - G[0, -r1]*G[r2^(-1), x1]*G[0, 0, -r2] - 
  G[0, -r1]*G[r2^(-1), y1]*G[0, 0, -r2] + G[0, u3]*G[r2^(-1), y1]*
   G[0, 0, -r2] + G[0, -r1]*G[u3/r2, x1]*G[0, 0, -r2] + 
  G[0, -r1]*G[u3/r2, y1]*G[0, 0, -r2] + G[0, u3]*G[u3/r2, y1]*G[0, 0, -r2] + 
  G[1, x1]*G[u3/r2, y1]*G[0, 0, -r2] - G[0, -r1]*G[u3/(r2*y1), x1]*
   G[0, 0, -r2] - G[0, u3]*G[u3/(r2*y1), x1]*G[0, 0, -r2] + 
  G[0, y1]*G[u3/(r2*y1), x1]*G[0, 0, -r2] - G[u3/r2, y1]*G[u3/(r2*y1), x1]*
   G[0, 0, -r2] + (Pi^2*G[0, 0, u3])/3 - G[0, -r1]*G[0, -r2]*G[0, 0, u3] + 
  G[0, -r1]*G[r1^(-1), y1]*G[0, 0, u3] + 2*G[0, -r1]*G[-r1, -r2]*
   G[0, 0, u3] - G[0, -r2]*G[r2^(-1), y1]*G[0, 0, u3] - 
  2*G[0, -r1]*G[u3/r1, x1]*G[0, 0, u3] - G[0, -r1]*G[u3/r1, y1]*G[0, 0, u3] - 
  G[1, x1]*G[u3/r1, y1]*G[0, 0, u3] + 2*G[0, -r2]*G[u3/r2, x1]*G[0, 0, u3] + 
  G[0, -r2]*G[u3/r2, y1]*G[0, 0, u3] + G[1, x1]*G[u3/r2, y1]*G[0, 0, u3] + 
  G[0, -r1]*G[u3/(r1*y1), x1]*G[0, 0, u3] + 2*G[0, y1]*G[u3/(r1*y1), x1]*
   G[0, 0, u3] + G[u3/r1, y1]*G[u3/(r1*y1), x1]*G[0, 0, u3] - 
  G[0, -r2]*G[u3/(r2*y1), x1]*G[0, 0, u3] - 2*G[0, y1]*G[u3/(r2*y1), x1]*
   G[0, 0, u3] - G[u3/r2, y1]*G[u3/(r2*y1), x1]*G[0, 0, u3] + 
  G[0, 0, -r1]*G[0, 0, u3] + G[0, 0, -r2]*G[0, 0, u3] + 
  G[0, -r1]*G[u3/(r1*y1), x1]*G[0, 0, y1] - 2*G[0, u3]*G[u3/(r1*y1), x1]*
   G[0, 0, y1] - G[0, -r2]*G[u3/(r2*y1), x1]*G[0, 0, y1] + 
  2*G[0, u3]*G[u3/(r2*y1), x1]*G[0, 0, y1] + (Pi^2*G[0, r1^(-1), x1])/2 + 
  G[0, 0, -r1]*G[0, r1^(-1), x1] + (Pi^2*G[0, r1^(-1), y1])/2 + 
  G[0, 0, -r1]*G[0, r1^(-1), y1] - G[0, -r1]*G[0, u3]*G[0, -r1, -r2] + 
  G[0, -r1]*G[r2^(-1), x1]*G[0, -r1, -r2] + G[0, -r1]*G[r2^(-1), y1]*
   G[0, -r1, -r2] - G[0, -r1]*G[u3/r2, x1]*G[0, -r1, -r2] - 
  G[0, -r1]*G[u3/r2, y1]*G[0, -r1, -r2] + G[0, -r1]*G[u3/(r2*y1), x1]*
   G[0, -r1, -r2] + G[0, 0, -r1]*G[0, -r1, -r2] - 
  (Pi^2*G[0, r2^(-1), x1])/2 - G[0, 0, -r2]*G[0, r2^(-1), x1] - 
  (Pi^2*G[0, r2^(-1), y1])/2 - G[0, 0, -r2]*G[0, r2^(-1), y1] - 
  (Pi^2*G[0, u3/r1, x1])/2 + G[0, -r1]*G[0, u3]*G[0, u3/r1, x1] - 
  G[0, 0, -r1]*G[0, u3/r1, x1] - G[0, 0, u3]*G[0, u3/r1, x1] - 
  (Pi^2*G[0, u3/r1, y1])/2 + G[0, -r1]*G[0, u3]*G[0, u3/r1, y1] - 
  G[0, 0, -r1]*G[0, u3/r1, y1] - G[0, 0, u3]*G[0, u3/r1, y1] + 
  (Pi^2*G[0, u3/r2, x1])/2 - G[0, -r2]*G[0, u3]*G[0, u3/r2, x1] + 
  G[0, 0, -r2]*G[0, u3/r2, x1] + G[0, 0, u3]*G[0, u3/r2, x1] + 
  (Pi^2*G[0, u3/r2, y1])/2 - G[0, -r2]*G[0, u3]*G[0, u3/r2, y1] + 
  G[0, 0, -r2]*G[0, u3/r2, y1] + G[0, 0, u3]*G[0, u3/r2, y1] + 
  (Pi^2*G[0, u3/(r1*y1), x1])/2 - G[0, -r1]*G[0, u3]*G[0, u3/(r1*y1), x1] + 
  G[0, -r1]*G[0, y1]*G[0, u3/(r1*y1), x1] - 
  G[0, u3]*G[0, y1]*G[0, u3/(r1*y1), x1] + 
  G[0, 0, -r1]*G[0, u3/(r1*y1), x1] + G[0, 0, u3]*G[0, u3/(r1*y1), x1] + 
  G[0, 0, y1]*G[0, u3/(r1*y1), x1] - (Pi^2*G[0, u3/(r2*y1), x1])/2 + 
  G[0, -r2]*G[0, u3]*G[0, u3/(r2*y1), x1] - G[0, -r2]*G[0, y1]*
   G[0, u3/(r2*y1), x1] + G[0, u3]*G[0, y1]*G[0, u3/(r2*y1), x1] - 
  G[0, 0, -r2]*G[0, u3/(r2*y1), x1] - G[0, 0, u3]*G[0, u3/(r2*y1), x1] - 
  G[0, 0, y1]*G[0, u3/(r2*y1), x1] - (Pi^2*G[1, 0, u3])/3 + 
  G[0, -r1]*G[0, -r2]*G[1, 0, u3] - G[0, -r1]*G[r1^(-1), y1]*G[1, 0, u3] - 
  2*G[0, -r1]*G[-r1, -r2]*G[1, 0, u3] + G[0, -r2]*G[r2^(-1), y1]*
   G[1, 0, u3] + G[0, -r1]*G[u3/r1, x1]*G[1, 0, u3] - 
  G[0, -r2]*G[u3/r2, x1]*G[1, 0, u3] - 2*G[0, 0, -r2]*G[1, 0, u3] - 
  (Pi^2*G[1, 0, x1])/3 + G[0, -r1]*G[0, -r2]*G[1, 0, x1] - 
  2*G[0, -r1]*G[-r1, -r2]*G[1, 0, x1] - 2*G[0, 0, -r2]*G[1, 0, x1] - 
  (Pi^2*G[1, 0, y1])/3 + G[0, -r1]*G[0, -r2]*G[1, 0, y1] + 
  G[0, -r1]*G[0, u3]*G[1, 0, y1] - G[0, -r2]*G[0, u3]*G[1, 0, y1] - 
  2*G[0, -r1]*G[-r1, -r2]*G[1, 0, y1] + 2*G[0, -r1]*G[u3/r1, x1]*
   G[1, 0, y1] - 2*G[0, u3]*G[u3/r1, x1]*G[1, 0, y1] - 
  2*G[0, -r2]*G[u3/r2, x1]*G[1, 0, y1] + 2*G[0, u3]*G[u3/r2, x1]*
   G[1, 0, y1] - G[0, 0, -r1]*G[1, 0, y1] - G[0, 0, -r2]*G[1, 0, y1] + 
  (Pi^2*G[1, r1^(-1), x1])/2 + G[0, 0, -r1]*G[1, r1^(-1), x1] - 
  (Pi^2*G[1, r2^(-1), x1])/2 - G[0, 0, -r2]*G[1, r2^(-1), x1] + 
  (Pi^2*G[1, u3/(r1*y1), x1])/2 - G[0, -r1]*G[0, u3]*G[1, u3/(r1*y1), x1] + 
  G[0, -r1]*G[0, y1]*G[1, u3/(r1*y1), x1] - 
  G[0, u3]*G[0, y1]*G[1, u3/(r1*y1), x1] + 
  G[0, 0, -r1]*G[1, u3/(r1*y1), x1] + G[0, 0, u3]*G[1, u3/(r1*y1), x1] + 
  G[0, 0, y1]*G[1, u3/(r1*y1), x1] - (Pi^2*G[1, u3/(r2*y1), x1])/2 + 
  G[0, -r2]*G[0, u3]*G[1, u3/(r2*y1), x1] - G[0, -r2]*G[0, y1]*
   G[1, u3/(r2*y1), x1] + G[0, u3]*G[0, y1]*G[1, u3/(r2*y1), x1] - 
  G[0, 0, -r2]*G[1, u3/(r2*y1), x1] - G[0, 0, u3]*G[1, u3/(r2*y1), x1] - 
  G[0, 0, y1]*G[1, u3/(r2*y1), x1] - (Pi^2*G[r1^(-1), 0, x1])/6 + 
  G[0, -r1]*G[-r1, -r2]*G[r1^(-1), 0, x1] - G[0, 0, -r1]*G[r1^(-1), 0, x1] + 
  (Pi^2*G[r1^(-1), 0, y1])/2 - G[0, -r1]*G[0, u3]*G[r1^(-1), 0, y1] + 
  G[0, -r1]*G[-r1, -r2]*G[r1^(-1), 0, y1] + G[0, 0, u3]*G[r1^(-1), 0, y1] - 
  G[1, 0, u3]*G[r1^(-1), 0, y1] - Pi^2*G[r1^(-1), r1^(-1), x1] - 
  2*G[0, 0, -r1]*G[r1^(-1), r1^(-1), x1] + (Pi^2*G[r1^(-1), r1^(-1), y1])/2 + 
  G[0, 0, -r1]*G[r1^(-1), r1^(-1), y1] + (Pi^2*G[r1^(-1), r2^(-1), x1])/2 + 
  G[0, 0, -r2]*G[r1^(-1), r2^(-1), x1] + (Pi^2*G[r1^(-1), r2^(-1), y1])/2 + 
  G[0, 0, -r2]*G[r1^(-1), r2^(-1), y1] - (Pi^2*G[r1^(-1), u3/r1, y1])/2 + 
  G[0, -r1]*G[0, u3]*G[r1^(-1), u3/r1, y1] - 
  G[0, 0, -r1]*G[r1^(-1), u3/r1, y1] - G[0, 0, u3]*G[r1^(-1), u3/r1, y1] + 
  Pi^2*G[-r1, -1, -r2] - (4*Pi^2*G[-r1, 0, -r2])/3 - 
  G[0, u3]*G[u3/r1, x1]*G[-r1, 0, -r2] - G[0, u3]*G[u3/r1, y1]*
   G[-r1, 0, -r2] - G[0, u3]*G[u3/r2, x1]*G[-r1, 0, -r2] - 
  G[0, u3]*G[u3/r2, y1]*G[-r1, 0, -r2] + G[0, u3]*G[u3/(r1*y1), x1]*
   G[-r1, 0, -r2] - G[0, y1]*G[u3/(r1*y1), x1]*G[-r1, 0, -r2] + 
  G[0, u3]*G[u3/(r2*y1), x1]*G[-r1, 0, -r2] - G[0, y1]*G[u3/(r2*y1), x1]*
   G[-r1, 0, -r2] - 2*G[0, 0, u3]*G[-r1, 0, -r2] + 
  2*G[1, 0, u3]*G[-r1, 0, -r2] + 2*G[1, 0, x1]*G[-r1, 0, -r2] + 
  2*G[1, 0, y1]*G[-r1, 0, -r2] - G[r1^(-1), 0, x1]*G[-r1, 0, -r2] - 
  G[r1^(-1), 0, y1]*G[-r1, 0, -r2] + (Pi^2*G[r2^(-1), 0, x1])/2 - 
  G[0, -r1]*G[0, -r2]*G[r2^(-1), 0, x1] + G[0, -r1]*G[-r1, -r2]*
   G[r2^(-1), 0, x1] + G[0, 0, -r1]*G[r2^(-1), 0, x1] + 
  2*G[0, 0, -r2]*G[r2^(-1), 0, x1] - G[-r1, 0, -r2]*G[r2^(-1), 0, x1] - 
  (Pi^2*G[r2^(-1), 0, y1])/6 - G[0, -r1]*G[0, -r2]*G[r2^(-1), 0, y1] + 
  G[0, -r2]*G[0, u3]*G[r2^(-1), 0, y1] + G[0, -r1]*G[-r1, -r2]*
   G[r2^(-1), 0, y1] + G[0, 0, -r1]*G[r2^(-1), 0, y1] + 
  G[0, 0, -r2]*G[r2^(-1), 0, y1] - G[0, 0, u3]*G[r2^(-1), 0, y1] + 
  G[1, 0, u3]*G[r2^(-1), 0, y1] - G[-r1, 0, -r2]*G[r2^(-1), 0, y1] - 
  (Pi^2*G[r2^(-1), r1^(-1), x1])/2 - G[0, 0, -r1]*G[r2^(-1), r1^(-1), x1] - 
  (Pi^2*G[r2^(-1), r1^(-1), y1])/2 - G[0, 0, -r1]*G[r2^(-1), r1^(-1), y1] + 
  Pi^2*G[r2^(-1), r2^(-1), x1] + 2*G[0, 0, -r2]*G[r2^(-1), r2^(-1), x1] - 
  (Pi^2*G[r2^(-1), r2^(-1), y1])/2 - G[0, 0, -r2]*G[r2^(-1), r2^(-1), y1] + 
  (Pi^2*G[r2^(-1), u3/r2, y1])/2 - G[0, -r2]*G[0, u3]*G[r2^(-1), u3/r2, y1] + 
  G[0, 0, -r2]*G[r2^(-1), u3/r2, y1] + G[0, 0, u3]*G[r2^(-1), u3/r2, y1] - 
  G[0, -r1]*G[-r1, -r2]*G[u3/r1, 0, x1] + G[0, 0, -r1]*G[u3/r1, 0, x1] - 
  G[0, 0, u3]*G[u3/r1, 0, x1] + G[1, 0, u3]*G[u3/r1, 0, x1] + 
  2*G[1, 0, y1]*G[u3/r1, 0, x1] + G[-r1, 0, -r2]*G[u3/r1, 0, x1] - 
  (Pi^2*G[u3/r1, 0, y1])/3 + G[0, -r1]*G[0, u3]*G[u3/r1, 0, y1] - 
  G[0, -r1]*G[1, x1]*G[u3/r1, 0, y1] + G[0, u3]*G[1, x1]*G[u3/r1, 0, y1] - 
  G[0, -r1]*G[-r1, -r2]*G[u3/r1, 0, y1] + G[0, -r1]*G[u3/(r1*y1), x1]*
   G[u3/r1, 0, y1] - G[0, u3]*G[u3/(r1*y1), x1]*G[u3/r1, 0, y1] - 
  2*G[0, 0, u3]*G[u3/r1, 0, y1] + G[-r1, 0, -r2]*G[u3/r1, 0, y1] - 
  (Pi^2*G[u3/r1, r1^(-1), x1])/2 - G[0, 0, -r1]*G[u3/r1, r1^(-1), x1] + 
  (3*Pi^2*G[u3/r1, u3/r1, x1])/2 - 3*G[0, -r1]*G[0, u3]*G[u3/r1, u3/r1, x1] + 
  3*G[0, 0, -r1]*G[u3/r1, u3/r1, x1] + 3*G[0, 0, u3]*G[u3/r1, u3/r1, x1] - 
  (Pi^2*G[u3/r1, u3/r2, x1])/2 + G[0, -r2]*G[0, u3]*G[u3/r1, u3/r2, x1] - 
  G[0, 0, -r2]*G[u3/r1, u3/r2, x1] - G[0, 0, u3]*G[u3/r1, u3/r2, x1] - 
  (Pi^2*G[u3/r1, u3/r2, y1])/2 + G[0, -r2]*G[0, u3]*G[u3/r1, u3/r2, y1] - 
  G[0, 0, -r2]*G[u3/r1, u3/r2, y1] - G[0, 0, u3]*G[u3/r1, u3/r2, y1] - 
  Pi^2*G[u3/r1, u3/(r1*y1), x1] + 2*G[0, -r1]*G[0, u3]*
   G[u3/r1, u3/(r1*y1), x1] - 2*G[0, -r1]*G[0, y1]*G[u3/r1, u3/(r1*y1), x1] + 
  2*G[0, u3]*G[0, y1]*G[u3/r1, u3/(r1*y1), x1] - 
  2*G[0, 0, -r1]*G[u3/r1, u3/(r1*y1), x1] - 
  2*G[0, 0, u3]*G[u3/r1, u3/(r1*y1), x1] - 
  2*G[0, 0, y1]*G[u3/r1, u3/(r1*y1), x1] - (Pi^2*G[u3/r2, 0, x1])/3 + 
  G[0, -r1]*G[0, -r2]*G[u3/r2, 0, x1] - G[0, -r1]*G[-r1, -r2]*
   G[u3/r2, 0, x1] - G[0, 0, -r1]*G[u3/r2, 0, x1] - 
  2*G[0, 0, -r2]*G[u3/r2, 0, x1] + G[0, 0, u3]*G[u3/r2, 0, x1] - 
  G[1, 0, u3]*G[u3/r2, 0, x1] - 2*G[1, 0, y1]*G[u3/r2, 0, x1] + 
  G[-r1, 0, -r2]*G[u3/r2, 0, x1] + G[0, -r1]*G[0, -r2]*G[u3/r2, 0, y1] - 
  G[0, -r2]*G[0, u3]*G[u3/r2, 0, y1] + G[0, -r2]*G[1, x1]*G[u3/r2, 0, y1] - 
  G[0, u3]*G[1, x1]*G[u3/r2, 0, y1] - G[0, -r1]*G[-r1, -r2]*G[u3/r2, 0, y1] - 
  G[0, -r2]*G[u3/(r2*y1), x1]*G[u3/r2, 0, y1] + 
  G[0, u3]*G[u3/(r2*y1), x1]*G[u3/r2, 0, y1] - G[0, 0, -r1]*G[u3/r2, 0, y1] - 
  G[0, 0, -r2]*G[u3/r2, 0, y1] + 2*G[0, 0, u3]*G[u3/r2, 0, y1] + 
  G[-r1, 0, -r2]*G[u3/r2, 0, y1] + (Pi^2*G[u3/r2, r2^(-1), x1])/2 + 
  G[0, 0, -r2]*G[u3/r2, r2^(-1), x1] + (Pi^2*G[u3/r2, u3/r1, x1])/2 - 
  G[0, -r1]*G[0, u3]*G[u3/r2, u3/r1, x1] + G[0, 0, -r1]*G[u3/r2, u3/r1, x1] + 
  G[0, 0, u3]*G[u3/r2, u3/r1, x1] + (Pi^2*G[u3/r2, u3/r1, y1])/2 - 
  G[0, -r1]*G[0, u3]*G[u3/r2, u3/r1, y1] + G[0, 0, -r1]*G[u3/r2, u3/r1, y1] + 
  G[0, 0, u3]*G[u3/r2, u3/r1, y1] - (3*Pi^2*G[u3/r2, u3/r2, x1])/2 + 
  3*G[0, -r2]*G[0, u3]*G[u3/r2, u3/r2, x1] - 
  3*G[0, 0, -r2]*G[u3/r2, u3/r2, x1] - 3*G[0, 0, u3]*G[u3/r2, u3/r2, x1] + 
  Pi^2*G[u3/r2, u3/(r2*y1), x1] - 2*G[0, -r2]*G[0, u3]*
   G[u3/r2, u3/(r2*y1), x1] + 2*G[0, -r2]*G[0, y1]*G[u3/r2, u3/(r2*y1), x1] - 
  2*G[0, u3]*G[0, y1]*G[u3/r2, u3/(r2*y1), x1] + 
  2*G[0, 0, -r2]*G[u3/r2, u3/(r2*y1), x1] + 
  2*G[0, 0, u3]*G[u3/r2, u3/(r2*y1), x1] + 
  2*G[0, 0, y1]*G[u3/r2, u3/(r2*y1), x1] - (Pi^2*G[u3/(r1*y1), 0, x1])/3 - 
  G[0, u3]*G[0, y1]*G[u3/(r1*y1), 0, x1] + G[0, -r1]*G[-r1, -r2]*
   G[u3/(r1*y1), 0, x1] - G[0, 0, -r1]*G[u3/(r1*y1), 0, x1] + 
  G[0, 0, u3]*G[u3/(r1*y1), 0, x1] + G[0, 0, y1]*G[u3/(r1*y1), 0, x1] - 
  G[-r1, 0, -r2]*G[u3/(r1*y1), 0, x1] - (Pi^2*G[u3/(r1*y1), u3/(r1*y1), x1])/
   2 + G[0, -r1]*G[0, u3]*G[u3/(r1*y1), u3/(r1*y1), x1] - 
  G[0, -r1]*G[0, y1]*G[u3/(r1*y1), u3/(r1*y1), x1] + 
  G[0, u3]*G[0, y1]*G[u3/(r1*y1), u3/(r1*y1), x1] - 
  G[0, 0, -r1]*G[u3/(r1*y1), u3/(r1*y1), x1] - 
  G[0, 0, u3]*G[u3/(r1*y1), u3/(r1*y1), x1] - 
  G[0, 0, y1]*G[u3/(r1*y1), u3/(r1*y1), x1] + 
  (Pi^2*G[u3/(r1*y1), u3/(r2*y1), x1])/2 - G[0, -r2]*G[0, u3]*
   G[u3/(r1*y1), u3/(r2*y1), x1] + G[0, -r2]*G[0, y1]*
   G[u3/(r1*y1), u3/(r2*y1), x1] - G[0, u3]*G[0, y1]*
   G[u3/(r1*y1), u3/(r2*y1), x1] + G[0, 0, -r2]*G[u3/(r1*y1), u3/(r2*y1), 
    x1] + G[0, 0, u3]*G[u3/(r1*y1), u3/(r2*y1), x1] + 
  G[0, 0, y1]*G[u3/(r1*y1), u3/(r2*y1), x1] + (2*Pi^2*G[u3/(r2*y1), 0, x1])/
   3 - G[0, -r1]*G[0, -r2]*G[u3/(r2*y1), 0, x1] + 
  G[0, u3]*G[0, y1]*G[u3/(r2*y1), 0, x1] + G[0, -r1]*G[-r1, -r2]*
   G[u3/(r2*y1), 0, x1] + G[0, 0, -r1]*G[u3/(r2*y1), 0, x1] + 
  2*G[0, 0, -r2]*G[u3/(r2*y1), 0, x1] - G[0, 0, u3]*G[u3/(r2*y1), 0, x1] - 
  G[0, 0, y1]*G[u3/(r2*y1), 0, x1] - G[-r1, 0, -r2]*G[u3/(r2*y1), 0, x1] - 
  (Pi^2*G[u3/(r2*y1), u3/(r1*y1), x1])/2 + G[0, -r1]*G[0, u3]*
   G[u3/(r2*y1), u3/(r1*y1), x1] - G[0, -r1]*G[0, y1]*
   G[u3/(r2*y1), u3/(r1*y1), x1] + G[0, u3]*G[0, y1]*
   G[u3/(r2*y1), u3/(r1*y1), x1] - G[0, 0, -r1]*G[u3/(r2*y1), u3/(r1*y1), 
    x1] - G[0, 0, u3]*G[u3/(r2*y1), u3/(r1*y1), x1] - 
  G[0, 0, y1]*G[u3/(r2*y1), u3/(r1*y1), x1] + 
  (Pi^2*G[u3/(r2*y1), u3/(r2*y1), x1])/2 - G[0, -r2]*G[0, u3]*
   G[u3/(r2*y1), u3/(r2*y1), x1] + G[0, -r2]*G[0, y1]*
   G[u3/(r2*y1), u3/(r2*y1), x1] - G[0, u3]*G[0, y1]*
   G[u3/(r2*y1), u3/(r2*y1), x1] + G[0, 0, -r2]*G[u3/(r2*y1), u3/(r2*y1), 
    x1] + G[0, 0, u3]*G[u3/(r2*y1), u3/(r2*y1), x1] + 
  G[0, 0, y1]*G[u3/(r2*y1), u3/(r2*y1), x1] + G[-1, -r2]*G[-1, 0, 0, -r1] - 
  G[1, x1]*G[-1, 0, 0, -r1] + 2*G[r1^(-1), x1]*G[-1, 0, 0, -r1] - 
  2*G[-r1, -r2]*G[-1, 0, 0, -r1] + G[0, -r1]*G[-1, 0, 0, -r2] + 
  G[1, x1]*G[-1, 0, 0, -r2] - 2*G[r2^(-1), x1]*G[-1, 0, 0, -r2] - 
  G[0, -r1]*G[-1, 0, -r1, -r2] - G[-1, -r2]*G[0, 0, 0, -r1] - 
  2*G[r1^(-1), x1]*G[0, 0, 0, -r1] - G[r1^(-1), y1]*G[0, 0, 0, -r1] + 
  2*G[-r1, -r2]*G[0, 0, 0, -r1] + G[r2^(-1), x1]*G[0, 0, 0, -r1] + 
  G[r2^(-1), y1]*G[0, 0, 0, -r1] + G[u3/r1, y1]*G[0, 0, 0, -r1] - 
  G[u3/r2, x1]*G[0, 0, 0, -r1] - G[u3/r2, y1]*G[0, 0, 0, -r1] - 
  G[u3/(r1*y1), x1]*G[0, 0, 0, -r1] + G[u3/(r2*y1), x1]*G[0, 0, 0, -r1] - 
  G[0, -r1]*G[0, 0, 0, -r2] - 3*G[0, u3]*G[0, 0, 0, -r2] + 
  4*G[r2^(-1), x1]*G[0, 0, 0, -r2] + 3*G[r2^(-1), y1]*G[0, 0, 0, -r2] - 
  2*G[u3/r2, x1]*G[0, 0, 0, -r2] - 3*G[u3/r2, y1]*G[0, 0, 0, -r2] + 
  3*G[u3/(r2*y1), x1]*G[0, 0, 0, -r2] - G[0, -r1]*G[0, 0, 0, u3] + 
  G[0, -r2]*G[0, 0, 0, u3] - G[r1^(-1), y1]*G[0, 0, 0, u3] + 
  G[r2^(-1), y1]*G[0, 0, 0, u3] + 3*G[u3/r1, x1]*G[0, 0, 0, u3] + 
  2*G[u3/r1, y1]*G[0, 0, 0, u3] - 3*G[u3/r2, x1]*G[0, 0, 0, u3] - 
  2*G[u3/r2, y1]*G[0, 0, 0, u3] - 2*G[u3/(r1*y1), x1]*G[0, 0, 0, u3] + 
  2*G[u3/(r2*y1), x1]*G[0, 0, 0, u3] + 2*G[u3/(r1*y1), x1]*G[0, 0, 0, y1] - 
  2*G[u3/(r2*y1), x1]*G[0, 0, 0, y1] + G[0, -r1]*G[0, 0, -r1, -r2] - 
  G[u3/r1, x1]*G[0, 1, 0, u3] + G[u3/r2, x1]*G[0, 1, 0, u3] + 
  G[0, -r1]*G[0, r1^(-1), 0, x1] + G[0, -r1]*G[0, r1^(-1), 0, y1] + 
  G[0, u3]*G[0, -r1, 0, -r2] - G[r2^(-1), x1]*G[0, -r1, 0, -r2] - 
  G[r2^(-1), y1]*G[0, -r1, 0, -r2] + G[u3/r2, x1]*G[0, -r1, 0, -r2] + 
  G[u3/r2, y1]*G[0, -r1, 0, -r2] - G[u3/(r2*y1), x1]*G[0, -r1, 0, -r2] - 
  G[0, -r2]*G[0, r2^(-1), 0, x1] - G[0, -r2]*G[0, r2^(-1), 0, y1] - 
  G[0, -r1]*G[0, u3/r1, 0, x1] + G[0, u3]*G[0, u3/r1, 0, x1] - 
  G[0, -r1]*G[0, u3/r1, 0, y1] + G[0, u3]*G[0, u3/r1, 0, y1] + 
  G[0, -r2]*G[0, u3/r2, 0, x1] - G[0, u3]*G[0, u3/r2, 0, x1] + 
  G[0, -r2]*G[0, u3/r2, 0, y1] - G[0, u3]*G[0, u3/r2, 0, y1] + 
  G[0, -r1]*G[0, u3/(r1*y1), 0, x1] - G[0, u3]*G[0, u3/(r1*y1), 0, x1] + 
  G[0, y1]*G[0, u3/(r1*y1), 0, x1] - G[0, -r2]*G[0, u3/(r2*y1), 0, x1] + 
  G[0, u3]*G[0, u3/(r2*y1), 0, x1] - G[0, y1]*G[0, u3/(r2*y1), 0, x1] + 
  G[r1^(-1), y1]*G[1, 0, 0, u3] - G[r2^(-1), y1]*G[1, 0, 0, u3] - 
  G[u3/r1, x1]*G[1, 0, 0, u3] + G[u3/r2, x1]*G[1, 0, 0, u3] + 
  2*G[0, -r1]*G[1, 0, 0, x1] - 2*G[0, -r2]*G[1, 0, 0, x1] - 
  G[0, -r1]*G[1, 0, 0, y1] + G[0, -r2]*G[1, 0, 0, y1] + 
  2*G[u3/r1, x1]*G[1, 0, 0, y1] - 2*G[u3/r2, x1]*G[1, 0, 0, y1] + 
  G[0, -r1]*G[1, 1, 0, u3] - G[0, -r2]*G[1, 1, 0, u3] - 
  G[0, -r1]*G[1, 1, 0, x1] + G[0, -r2]*G[1, 1, 0, x1] - 
  G[0, -r1]*G[1, 1, 0, y1] + G[0, -r2]*G[1, 1, 0, y1] + 
  G[0, -r1]*G[1, r1^(-1), 0, x1] - G[0, -r2]*G[1, r2^(-1), 0, x1] + 
  G[0, -r1]*G[1, u3/(r1*y1), 0, x1] - G[0, u3]*G[1, u3/(r1*y1), 0, x1] + 
  G[0, y1]*G[1, u3/(r1*y1), 0, x1] - G[0, -r2]*G[1, u3/(r2*y1), 0, x1] + 
  G[0, u3]*G[1, u3/(r2*y1), 0, x1] - G[0, y1]*G[1, u3/(r2*y1), 0, x1] - 
  2*G[0, -r1]*G[r1^(-1), 0, 0, x1] + G[0, -r1]*G[r1^(-1), 0, 0, y1] - 
  G[0, u3]*G[r1^(-1), 0, 0, y1] + 2*G[0, -r1]*G[r1^(-1), 1, 0, x1] - 
  2*G[0, -r1]*G[r1^(-1), r1^(-1), 0, x1] + 
  G[0, -r1]*G[r1^(-1), r1^(-1), 0, y1] + 
  G[0, -r2]*G[r1^(-1), r2^(-1), 0, x1] + 
  G[0, -r2]*G[r1^(-1), r2^(-1), 0, y1] - G[0, -r1]*G[r1^(-1), u3/r1, 0, y1] + 
  G[0, u3]*G[r1^(-1), u3/r1, 0, y1] + 2*G[0, u3]*G[-r1, 0, 0, -r2] - 
  G[r1^(-1), x1]*G[-r1, 0, 0, -r2] - G[r1^(-1), y1]*G[-r1, 0, 0, -r2] - 
  G[r2^(-1), x1]*G[-r1, 0, 0, -r2] - G[r2^(-1), y1]*G[-r1, 0, 0, -r2] + 
  G[u3/r1, x1]*G[-r1, 0, 0, -r2] + G[u3/r1, y1]*G[-r1, 0, 0, -r2] + 
  G[u3/r2, x1]*G[-r1, 0, 0, -r2] + G[u3/r2, y1]*G[-r1, 0, 0, -r2] - 
  G[u3/(r1*y1), x1]*G[-r1, 0, 0, -r2] - G[u3/(r2*y1), x1]*G[-r1, 0, 0, -r2] + 
  2*G[0, -r2]*G[r2^(-1), 0, 0, x1] - G[0, -r2]*G[r2^(-1), 0, 0, y1] + 
  G[0, u3]*G[r2^(-1), 0, 0, y1] - 2*G[0, -r2]*G[r2^(-1), 1, 0, x1] - 
  G[0, -r1]*G[r2^(-1), r1^(-1), 0, x1] - 
  G[0, -r1]*G[r2^(-1), r1^(-1), 0, y1] + 
  2*G[0, -r2]*G[r2^(-1), r2^(-1), 0, x1] - 
  G[0, -r2]*G[r2^(-1), r2^(-1), 0, y1] + G[0, -r2]*G[r2^(-1), u3/r2, 0, y1] - 
  G[0, u3]*G[r2^(-1), u3/r2, 0, y1] + 2*G[0, -r1]*G[u3/r1, 0, 0, x1] - 
  G[0, u3]*G[u3/r1, 0, 0, x1] - G[0, -r1]*G[u3/r1, 0, 0, y1] + 
  2*G[0, u3]*G[u3/r1, 0, 0, y1] - G[1, x1]*G[u3/r1, 0, 0, y1] + 
  G[u3/(r1*y1), x1]*G[u3/r1, 0, 0, y1] - G[0, -r1]*G[u3/r1, r1^(-1), 0, x1] + 
  3*G[0, -r1]*G[u3/r1, u3/r1, 0, x1] - 3*G[0, u3]*G[u3/r1, u3/r1, 0, x1] - 
  G[0, -r2]*G[u3/r1, u3/r2, 0, x1] + G[0, u3]*G[u3/r1, u3/r2, 0, x1] - 
  G[0, -r2]*G[u3/r1, u3/r2, 0, y1] + G[0, u3]*G[u3/r1, u3/r2, 0, y1] - 
  2*G[0, -r1]*G[u3/r1, u3/(r1*y1), 0, x1] + 
  2*G[0, u3]*G[u3/r1, u3/(r1*y1), 0, x1] - 
  2*G[0, y1]*G[u3/r1, u3/(r1*y1), 0, x1] - 2*G[0, -r2]*G[u3/r2, 0, 0, x1] + 
  G[0, u3]*G[u3/r2, 0, 0, x1] + G[0, -r2]*G[u3/r2, 0, 0, y1] - 
  2*G[0, u3]*G[u3/r2, 0, 0, y1] + G[1, x1]*G[u3/r2, 0, 0, y1] - 
  G[u3/(r2*y1), x1]*G[u3/r2, 0, 0, y1] + G[0, -r2]*G[u3/r2, r2^(-1), 0, x1] + 
  G[0, -r1]*G[u3/r2, u3/r1, 0, x1] - G[0, u3]*G[u3/r2, u3/r1, 0, x1] + 
  G[0, -r1]*G[u3/r2, u3/r1, 0, y1] - G[0, u3]*G[u3/r2, u3/r1, 0, y1] - 
  3*G[0, -r2]*G[u3/r2, u3/r2, 0, x1] + 3*G[0, u3]*G[u3/r2, u3/r2, 0, x1] + 
  2*G[0, -r2]*G[u3/r2, u3/(r2*y1), 0, x1] - 
  2*G[0, u3]*G[u3/r2, u3/(r2*y1), 0, x1] + 
  2*G[0, y1]*G[u3/r2, u3/(r2*y1), 0, x1] - 
  2*G[0, -r1]*G[u3/(r1*y1), 0, 0, x1] + G[0, u3]*G[u3/(r1*y1), 0, 0, x1] - 
  G[0, y1]*G[u3/(r1*y1), 0, 0, x1] + G[0, -r1]*G[u3/(r1*y1), 1, 0, x1] - 
  G[0, u3]*G[u3/(r1*y1), 1, 0, x1] + G[0, y1]*G[u3/(r1*y1), 1, 0, x1] - 
  G[0, -r1]*G[u3/(r1*y1), u3/(r1*y1), 0, x1] + 
  G[0, u3]*G[u3/(r1*y1), u3/(r1*y1), 0, x1] - 
  G[0, y1]*G[u3/(r1*y1), u3/(r1*y1), 0, x1] + 
  G[0, -r2]*G[u3/(r1*y1), u3/(r2*y1), 0, x1] - 
  G[0, u3]*G[u3/(r1*y1), u3/(r2*y1), 0, x1] + 
  G[0, y1]*G[u3/(r1*y1), u3/(r2*y1), 0, x1] + 
  2*G[0, -r2]*G[u3/(r2*y1), 0, 0, x1] - G[0, u3]*G[u3/(r2*y1), 0, 0, x1] + 
  G[0, y1]*G[u3/(r2*y1), 0, 0, x1] - G[0, -r2]*G[u3/(r2*y1), 1, 0, x1] + 
  G[0, u3]*G[u3/(r2*y1), 1, 0, x1] - G[0, y1]*G[u3/(r2*y1), 1, 0, x1] - 
  G[0, -r1]*G[u3/(r2*y1), u3/(r1*y1), 0, x1] + 
  G[0, u3]*G[u3/(r2*y1), u3/(r1*y1), 0, x1] - 
  G[0, y1]*G[u3/(r2*y1), u3/(r1*y1), 0, x1] + 
  G[0, -r2]*G[u3/(r2*y1), u3/(r2*y1), 0, x1] - 
  G[0, u3]*G[u3/(r2*y1), u3/(r2*y1), 0, x1] + 
  G[0, y1]*G[u3/(r2*y1), u3/(r2*y1), 0, x1] - G[-1, -1, 0, 0, -r1] + 
  G[-1, -1, 0, 0, -r2] + 2*G[-1, 0, 0, 0, -r1] - 4*G[-1, 0, 0, 0, -r2] + 
  G[-1, 0, -r1, 0, -r2] + G[-1, -r1, 0, 0, -r2] - 2*G[0, -1, 0, 0, -r2] - 
  G[0, 0, 0, 0, -r1] + 5*G[0, 0, 0, 0, -r2] - G[0, 0, -r1, 0, -r2] + 
  G[0, r1^(-1), 0, 0, x1] + G[0, r1^(-1), 0, 0, y1] - G[0, -r1, 0, 0, -r2] - 
  G[0, r2^(-1), 0, 0, x1] - G[0, r2^(-1), 0, 0, y1] - G[0, u3/r1, 0, 0, x1] - 
  G[0, u3/r1, 0, 0, y1] + G[0, u3/r2, 0, 0, x1] + G[0, u3/r2, 0, 0, y1] + 
  G[0, u3/(r1*y1), 0, 0, x1] - G[0, u3/(r2*y1), 0, 0, x1] + 
  G[1, r1^(-1), 0, 0, x1] - G[1, r2^(-1), 0, 0, x1] + 
  G[1, u3/(r1*y1), 0, 0, x1] - G[1, u3/(r2*y1), 0, 0, x1] - 
  3*G[r1^(-1), 0, 0, 0, x1] + 2*G[r1^(-1), 0, 0, 0, y1] + 
  2*G[r1^(-1), 0, 1, 0, x1] + 2*G[r1^(-1), 1, 0, 0, x1] - 
  2*G[r1^(-1), r1^(-1), 0, 0, x1] + G[r1^(-1), r1^(-1), 0, 0, y1] + 
  G[r1^(-1), r2^(-1), 0, 0, x1] + G[r1^(-1), r2^(-1), 0, 0, y1] - 
  G[r1^(-1), u3/r1, 0, 0, y1] + 2*G[-r1, -1, 0, 0, -r2] - 
  2*G[-r1, 0, 0, 0, -r2] + 3*G[r2^(-1), 0, 0, 0, x1] - 
  2*G[r2^(-1), 0, 0, 0, y1] - 2*G[r2^(-1), 0, 1, 0, x1] - 
  2*G[r2^(-1), 1, 0, 0, x1] - G[r2^(-1), r1^(-1), 0, 0, x1] - 
  G[r2^(-1), r1^(-1), 0, 0, y1] + 2*G[r2^(-1), r2^(-1), 0, 0, x1] - 
  G[r2^(-1), r2^(-1), 0, 0, y1] + G[r2^(-1), u3/r2, 0, 0, y1] + 
  3*G[u3/r1, 0, 0, 0, x1] - 2*G[u3/r1, 0, 0, 0, y1] - 
  G[u3/r1, r1^(-1), 0, 0, x1] + 3*G[u3/r1, u3/r1, 0, 0, x1] - 
  G[u3/r1, u3/r2, 0, 0, x1] - G[u3/r1, u3/r2, 0, 0, y1] - 
  2*G[u3/r1, u3/(r1*y1), 0, 0, x1] - 3*G[u3/r2, 0, 0, 0, x1] + 
  2*G[u3/r2, 0, 0, 0, y1] + G[u3/r2, r2^(-1), 0, 0, x1] + 
  G[u3/r2, u3/r1, 0, 0, x1] + G[u3/r2, u3/r1, 0, 0, y1] - 
  3*G[u3/r2, u3/r2, 0, 0, x1] + 2*G[u3/r2, u3/(r2*y1), 0, 0, x1] - 
  3*G[u3/(r1*y1), 0, 0, 0, x1] + G[u3/(r1*y1), 0, 1, 0, x1] + 
  G[u3/(r1*y1), 1, 0, 0, x1] - G[u3/(r1*y1), u3/(r1*y1), 0, 0, x1] + 
  G[u3/(r1*y1), u3/(r2*y1), 0, 0, x1] + 3*G[u3/(r2*y1), 0, 0, 0, x1] - 
  G[u3/(r2*y1), 0, 1, 0, x1] - G[u3/(r2*y1), 1, 0, 0, x1] - 
  G[u3/(r2*y1), u3/(r1*y1), 0, 0, x1] + G[u3/(r2*y1), u3/(r2*y1), 0, 0, x1] - 
  G[-1, -r1]*Zeta[3] + G[-1, -r2]*Zeta[3] - 2*G[r1^(-1), x1]*Zeta[3] + 
  G[r1^(-1), y1]*Zeta[3] + 2*G[r2^(-1), x1]*Zeta[3] - 
  G[r2^(-1), y1]*Zeta[3] + 3*G[u3/r1, x1]*Zeta[3] - 3*G[u3/r2, x1]*Zeta[3] - 
  G[u3/(r1*y1), x1]*Zeta[3] + G[u3/(r2*y1), x1]*Zeta[3])/((-r1 + r2)*x1*y1);



==> anc/J_gg.m <==
Jgg=(2*J*cOlf[c1, a, c]*cOlf[c2, b, c]*Ti[a]*Tj[b])/s12;

J=JHat*ghatT[\[Mu], \[Nu]] + Jtilde*gtilde[\[Mu], \[Nu]] + 
 Jpm*(ghatT[\[Mu], \[Nu]] + (2*s12*piT[\[Mu]]*piT[\[Nu]])/(s1i*s2i)) + 
 (2*Jpp*s12*(-(piT[\[Nu]]*pjT[\[Mu]]) + piT[\[Mu]]*pjT[\[Nu]]))/(s1i*s2j) + 
 JpmSwapped*(ghatT[\[Mu], \[Nu]] + (2*s12*pjT[\[Mu]]*pjT[\[Nu]])/(s1j*s2j));

JHat=(2*ep*(s1j*s2i - s1i*s2j)*(CA*(-1 + ep) + 2*nl*TF)*
   Int[DS[k]*DS[k + q1 + q2]])/(CA*(-1 + ep)*(-3 + 2*ep)*(s1i + s2i)*
   (s1j + s2j)) + 
 (-((s1j*s2i - s1i*s2j - s12*sij)*
     (-2*s12*s1i*Int[DS[k]*DS[k + q1]*DS[k - q2]*Eik[k + q1, pi]] + 
      ((s1i + s2i)*(s1j + s2j) - s12*sij)*Int[DS[k + q1]*DS[k - q2]*
         Eik[k + q1, pj]*Eik[k - q2, pi]] + 
      2*s12*s2j*Int[DS[k]*DS[k + q1]*DS[k - q2]*Eik[k - q2, pj]])) + 
   2*ep*((s1j*s2i - s1i*s2j)^2 - 2*s12*s1j*s2i*sij + s12^2*sij^2)*
    Int[DS[k]*DS[k + q1]*DS[k - q2]*Eik[k + q1, pi]*Eik[k - q2, pj]])/
  (8*s1i*s2j);

Jpp=(-2*s12*s1i*Int[DS[k]*DS[k + q1]*DS[k - q2]*Eik[k + q1, pi]] + 
  ((s1i + s2i)*(s1j + s2j) - s12*sij)*
   Int[DS[k + q1]*DS[k - q2]*Eik[k + q1, pj]*Eik[k - q2, pi]] + 
  2*s12*s2j*Int[DS[k]*DS[k + q1]*DS[k - q2]*Eik[k - q2, pj]] + 
  2*ep*(-(s1j*s2i) + s1i*s2j + s12*sij)*
   Int[DS[k]*DS[k + q1]*DS[k - q2]*Eik[k + q1, pi]*Eik[k - q2, pj]])/8;

Jpm=(-8*(-1 + 2*ep)*s1i*(s1j*s2i - s2i*s2j - s12*sij)*
   ((s1i + s2i)*(s1j + s2j) - s12*sij)*Int[DS[k]*DS[k + q1 + q2]] + 
  2*ep*s12*s1i*(-(s1i*s2i*(s1i + s2i)*(s1j - s2j)*(s1j + s2j)) + 
    s12*(2*s1i*s2i*(s1j - s2j) + s1i^2*(s1j + s2j) - s2i^2*(s1j + s2j))*sij + 
    s12^2*(-s1i + s2i)*sij^2)*Int[DS[k]*DS[k + q1]*DS[k - q2]*
     Eik[k + q1, pi]] + 2*ep*s12*s1i*s2i*(s1i + s2i)*(s1j - s2j)*s2j*
   (s1j + s2j)*Int[DS[k]*DS[k + q1]*DS[k - q2]*Eik[k - q2, pj]] + 
  ep*s12*(s1i + s2i)*sij^2*((s1i + s2i)*(s1j + s2j) - s12*sij)*
   Int[DS[k]*Eik[k + q1, pi]*Eik[k - q2, pj]] + 
  ep*s1i^2*s1j^3*s2i*(s1i + s2i)*Int[DS[k]*DS[k + q1]*Eik[k + q1, pi]*
     Eik[k - q2, pj]] + ep*s1i^2*s1j^2*s2i*(s1i + s2i)*s2j*
   Int[DS[k]*DS[k + q1]*Eik[k + q1, pi]*Eik[k - q2, pj]] - 
  ep*s1i^2*s1j*s2i*(s1i + s2i)*s2j^2*Int[DS[k]*DS[k + q1]*Eik[k + q1, pi]*
     Eik[k - q2, pj]] - ep*s1i^2*s2i*(s1i + s2i)*s2j^3*
   Int[DS[k]*DS[k + q1]*Eik[k + q1, pi]*Eik[k - q2, pj]] + 
  ep*s1i^2*s1j^2*s2i*(s1i + s2i)*s2j*Int[DS[k]*DS[k - q2]*Eik[k + q1, pi]*
     Eik[k - q2, pj]] + ep*s1i*s1j^2*s2i^2*(s1i + s2i)*s2j*
   Int[DS[k]*DS[k - q2]*Eik[k + q1, pi]*Eik[k - q2, pj]] - 
  ep*s1i^2*s2i*(s1i + s2i)*s2j^3*Int[DS[k]*DS[k - q2]*Eik[k + q1, pi]*
     Eik[k - q2, pj]] - ep*s1i*s2i^2*(s1i + s2i)*s2j^3*
   Int[DS[k]*DS[k - q2]*Eik[k + q1, pi]*Eik[k - q2, pj]] - 
  ep*s12*s1i^2*s1j*(s1i + s2i)*s2j*sij*
   Int[DS[k]*DS[k - q2]*Eik[k + q1, pi]*Eik[k - q2, pj]] - 
  2*ep*s12*s1i*s1j*s2i*(s1i + s2i)*s2j*sij*
   Int[DS[k]*DS[k - q2]*Eik[k + q1, pi]*Eik[k - q2, pj]] + 
  ep*s12*s1j*s2i^2*(s1i + s2i)*s2j*sij*
   Int[DS[k]*DS[k - q2]*Eik[k + q1, pi]*Eik[k - q2, pj]] - 
  ep*s12*s1i^2*(s1i + s2i)*s2j^2*sij*Int[DS[k]*DS[k - q2]*Eik[k + q1, pi]*
     Eik[k - q2, pj]] + 2*ep*s12*s1i*s2i*(s1i + s2i)*s2j^2*sij*
   Int[DS[k]*DS[k - q2]*Eik[k + q1, pi]*Eik[k - q2, pj]] + 
  ep*s12*s2i^2*(s1i + s2i)*s2j^2*sij*Int[DS[k]*DS[k - q2]*Eik[k + q1, pi]*
     Eik[k - q2, pj]] + ep*s12^2*s1i*(s1i + s2i)*s2j*sij^2*
   Int[DS[k]*DS[k - q2]*Eik[k + q1, pi]*Eik[k - q2, pj]] - 
  ep*s12^2*s2i*(s1i + s2i)*s2j*sij^2*Int[DS[k]*DS[k - q2]*Eik[k + q1, pi]*
     Eik[k - q2, pj]] - 2*ep^2*s1i*s2i*(s1i + s2i)*(s1j - s2j)*
   (-((s1j + s2j)*(s1j*s2i - s1i*s2j)) + s12*(s1j - s2j)*sij)*
   Int[DS[k]*DS[k + q1]*DS[k - q2]*Eik[k + q1, pi]*Eik[k - q2, pj]])/
 (4*ep*(s1i + s2i)*(s1j*s2i + s1i*s2j - s12*sij)*
  ((s1i + s2i)*(s1j + s2j) - s12*sij));

JpmSwapped = Jpm /.{s1i -> s2j, s2j -> s1i, s2i -> s1j, s1j -> s2i, pi -> pj, pj -> pi, q1 -> q2, q2 -> q1};

JTilde=((8*(s1j*s2i - s1i*s2j)*(CA*(-1 + ep)^2*(-3 + 5*ep) + 2*ep^2*nl*TF)*
    Int[DS[k]*DS[k + q1 + q2]])/(CA*(-1 + ep)*ep*(-3 + 2*ep)) + 
  (-2*s12*s1i*(s1j + s2j)*(-((s1i + s2i)*(-(s1j*s2i) + s1i*s2j)) + 
      s12*(s1i - s2i)*sij)*Int[DS[k]*DS[k + q1]*DS[k - q2]*Eik[k + q1, pi]] + 
    (s1i + s2i)*(2*s12*s2j*((s1j + s2j)*(s1j*s2i - s1i*s2j) + 
        s12*(-s1j + s2j)*sij)*Int[DS[k]*DS[k + q1]*DS[k - q2]*
         Eik[k - q2, pj]] + (s1j + s2j)*
       (s1i*((s1j + s2j)*(s1j*s2i - s1i*s2j) + s12*(-s1j + s2j)*sij)*
         Int[DS[k]*DS[k + q1]*Eik[k + q1, pi]*Eik[k - q2, pj]] + 
        s2j*(-((s1i + s2i)*(-(s1j*s2i) + s1i*s2j)) + s12*(s1i - s2i)*sij)*
         Int[DS[k]*DS[k - q2]*Eik[k + q1, pi]*Eik[k - q2, pj]] + 
        2*(ep*(s1j*s2i - s1i*s2j)^2 - s12*(s1j*(s1i + s2i + 2*ep*s2i) + 
            (s1i + 2*ep*s1i + s2i)*s2j)*sij + (1 + ep)*s12^2*sij^2)*
         Int[DS[k]*DS[k + q1]*DS[k - q2]*Eik[k + q1, pi]*Eik[k - q2, pj]])))/
   (-((s1i + s2i)*(s1j + s2j)) + s12*sij))/(4*(s1i + s2i)*(s1j + s2j));



==> anc/J_gg_ep0.m <==
definitions={l1 -> Log[s1i/(s1i + s2i)], l2 -> Log[s2j/(s1j + s2j)], 
 l3 -> Log[(s12*sij)/(s1i*s2j)], L1 -> PolyLog[2, 1 - s2j/(s1j + s2j)], 
 L2 -> PolyLog[2, 1 - s1i/(s1i + s2i)], 
 L3 -> PolyLog[2, 1 - (s12*sij)/((s1i + s2i)*(s1j + s2j))]};

Jgg=(2*J*cOlf[c1, a, c]*cOlf[c2, b, c]*Ti[a]*Tj[b])/s12;

J=JHat*ghatT[\[Mu], \[Nu]] + Jtilde*gtilde[\[Mu], \[Nu]] + 
 Jpm*(ghatT[\[Mu], \[Nu]] + (2*s12*piT[\[Mu]]*piT[\[Nu]])/(s1i*s2i)) + 
 (2*Jpp*s12*(-(piT[\[Nu]]*pjT[\[Mu]]) + piT[\[Mu]]*pjT[\[Nu]]))/(s1i*s2j) + 
 JpmSwapped*(ghatT[\[Mu], \[Nu]] + (2*s12*pjT[\[Mu]]*pjT[\[Nu]])/(s1j*s2j));

JHat=(-3*(2*l2^2 + 2*l2*l3 + l3^2 + 2*(L2 + L3)) - 
  (12*(-(s1j*s2i) + s1i*s2j + s12*sij))/(ep^2*s1i*s2j) - 
  (6*l1^2*(-(s1j*s2i) + s1i*s2j + s12*sij))/(s1i*s2j) - 
  (6*l3*(-(s1j*s2i) + s1i*s2j + s12*sij))/(ep*s1i*s2j) - 
  (6*l1*(l2 + l3)*(-(s1j*s2i) + s1i*s2j + s12*sij))/(s1i*s2j) + 
  (-4*CA*s1i*s1j*s2i*s2j + 4*CA*s1i^2*s2j^2 + 6*CA*L1*s1j*s2i*(s1i + s2i)*
     (s1j + s2j) + 6*CA*l2^2*s1j*s2i*(s1i + s2i)*(s1j + s2j) + 
    6*CA*L2*s1j*s2i*(s1i + s2i)*(s1j + s2j) + 6*CA*l2*l3*s1j*s2i*(s1i + s2i)*
     (s1j + s2j) + 3*CA*l3^2*s1j*s2i*(s1i + s2i)*(s1j + s2j) + 
    6*CA*L3*s1j*s2i*(s1i + s2i)*(s1j + s2j) - 6*CA*L1*s1i*(s1i + s2i)*s2j*
     (s1j + s2j) - 6*CA*L1*s12*(s1i + s2i)*(s1j + s2j)*sij - 
    6*CA*l2^2*s12*(s1i + s2i)*(s1j + s2j)*sij - 6*CA*L2*s12*(s1i + s2i)*
     (s1j + s2j)*sij - 6*CA*l2*l3*s12*(s1i + s2i)*(s1j + s2j)*sij - 
    3*CA*l3^2*s12*(s1i + s2i)*(s1j + s2j)*sij - 6*CA*L3*s12*(s1i + s2i)*
     (s1j + s2j)*sij + 8*nl*s1i*s2j*(s1j*s2i - s1i*s2j)*TF)/
   (CA*s1i*(s1i + s2i)*s2j*(s1j + s2j)))/6;

Jpp=-1/2*(4 + 2*ep*l3 + ep^2*(2*(l1^2 + l1*l2 + l2^2) + 2*(l1 + l2)*l3 + l3^2 + 
     2*(L1 + L2 + L3)))/ep^2;

Jpm=-1/3*((12 + 6*ep*l3 + ep^2*(6*l1^2 + 6*l1*l3 + 3*l3^2 + 2*Pi^2))*s12*s2i*sij*
    (s2i*(s1j + s2j) - s12*sij) + s1i^2*(s1j + s2j)*
    ((12 + 6*ep*l3 + ep^2*(6*l1^2 + 6*(l1 + l2)*l3 + 3*l3^2 + 
         2*(3*l2^2 + Pi^2)))*s2i*(s1j - s2j) - 6*ep^2*l1*(l1 + l3)*s12*sij) + 
   s1i*((12 + 6*ep*l3 + ep^2*(6*l1^2 + 6*(l1 + l2)*l3 + 3*l3^2 + 
         2*(3*l2^2 + Pi^2)))*s2i^2*(s1j - s2j)*(s1j + s2j) + 
     2*s12*s2i*(12*s2j + ep*(-6*ep*l1*(l1 + l3)*s1j + 6*l3*s2j + 
         ep*(6*l1^2 + 6*l1*l3 + 3*l3^2 + 2*Pi^2)*s2j))*sij + 
     6*ep^2*l1*(l1 + l3)*s12^2*sij^2))/(ep^2*(s1i + s2i)*
   (s1j*s2i + s1i*s2j - s12*sij)*((s1i + s2i)*(s1j + s2j) - s12*sij));

JpmSwapped = Jpm /.{s1i -> s2j, s2j -> s1i, s2i -> s1j, s1j -> s2i, l1 -> l2, l2 -> l1};



==> anc/J_qq.m <==
Jgg=(2*J*cOlT[a, c2, c]*cOlT[c1, a, b]*Ti[b]*Tj[c])/s12;

J=(2*Jpm*piSlash)/(s1i + s2i) - (2*JpmSwapped*pjSlash)/(s1j + s2j);

Jpm=((CA*(9 + ep*(-13 - 2*(-4 + ep)*ep)) + CF*(-6 + ep*(7 + 4*(-2 + ep)*ep)) + 
    4*(-1 + ep)*ep*nl*TF)*Int[DS[k]*DS[k + q1 + q2]])/(CA*ep*(-3 + 2*ep)) - 
 (2*s12*s1i*(-((s1i + s2i)*(s1j + s2j)) + 2*s12*sij)*
    Int[DS[k]*DS[k + q1]*DS[k - q2]*Eik[k + q1, pi]] + 
   (s1i + s2i)*(2*s12*s2j*(s1j + s2j)*Int[DS[k]*DS[k + q1]*DS[k - q2]*
        Eik[k - q2, pj]] + s1i*(s1j + s2j)^2*
      Int[DS[k]*DS[k + q1]*Eik[k + q1, pi]*Eik[k - q2, pj]] + 
     s2j*((s1i + s2i)*(s1j + s2j) - 2*s12*sij)*
      Int[DS[k]*DS[k - q2]*Eik[k + q1, pi]*Eik[k - q2, pj]] + 
     2*ep*((s1j + s2j)*(s1j*s2i - s1i*s2j) + s12*(-s1j + s2j)*sij)*
      Int[DS[k]*DS[k + q1]*DS[k - q2]*Eik[k + q1, pi]*Eik[k - q2, pj]]))/
  (8*((s1i + s2i)*(s1j + s2j) - s12*sij));

JpmSwapped = Jpm /.{s1i -> s2j, s2j -> s1i, s2i -> s1j, s1j -> s2i, l1 -> l2, l2 -> l1, pi -> pj, pj -> pi, q1 -> q2, q2 -> q1};



==> anc/J_qq_ep0.m <==
definitions={l1 -> Log[s1i/(s1i + s2i)], l2 -> Log[s2j/(s1j + s2j)], 
 l3 -> Log[(s12*sij)/(s1i*s2j)]};

Jqq=(2*J*cOlT[a, c2, c]*cOlT[c1, a, b]*Ti[b]*Tj[c])/s12;

J=(2*Jpm*piSlash)/(s1i + s2i) - (2*JpmSwapped*pjSlash)/(s1j + s2j);

Jpm=(18*CF*(2 + ep*(3 + 8*ep)) + 
  (CA*ep*((-66 + 18*l3 + 9*ep*(2*l1^2 + 2*(l1 + l2)*l3 + l3^2) + 
       2*ep*(-76 + 9*l2^2 + 3*Pi^2))*(s1i + s2i)*(s1j + s2j) - 
     (-66 + 18*l3 + ep*(-152 + 9*(2*l1 + l3)^2 + 6*Pi^2))*s12*sij))/
   ((s1i + s2i)*(s1j + s2j) - s12*sij) + 8*ep*(3 + 5*ep)*nl*TF)/(18*CA*ep^2);

JpmSwapped = Jpm /.{s1i -> s2j, s2j -> s1i, s2i -> s1j, s1j -> s2i, l1 -> l2, l2 -> l1};



==> anc/README <==
Results presented in the publication: 

"Revisiting the double-soft asymptotic of the one-loop amplitudes in massless QCD"
by M. Czakon, F. Eschment, T. Schellenberger 

available via arxiv.org 

The following files are provided in Mathematica format: 

    - integrals.m - exact integrals as a substitution list. The scale has been set to one
	    and can be restored by multiplying with (mu)^(-2 * ep).

    - I11111.m - the master integral I11111 in six dimensions as an expansion in epsilon 
	    up to order epsilon^1. 

    - J_gg.m - Double-soft gluon current with exact epsilon dependence in terms of master 
	    integrals. 

    - J_gg_ep0.m - Double-soft gluon current expanded up to the finite order O(ep^0).
	    The results are missing a factor r_\[Gamma] * (-s12/\[mu]^2)^(-\[Epsilon]).

    - J_qq.m - Double-soft quark current with exact epsilon dependence in terms of master 
	    integrals. 

    - J_qq_ep0.m - Double-soft quark current expanded up to the finite order O(ep^0).
	    The results are missing a factor r_\[Gamma] * (-s12/\[mu]^2)^(-\[Epsilon]).

The results use the following notation:

    - cOlf - structure constants 
    - cOlT - generators in the fundamental representation. The last index is the adjoint index.
    - Ti, Tj - color charge operators
    - ep - dimensional regularisation parameters d = 4 - 2 * ep
    - DS - quadratic propagators "DS[k] = 1/(k^2)"
    - Eik - eikonal propagators "Eik[k, p] = 1/(k.p)"
    - pi, pj - momenta of the Wilson lines 
    - q1, q2 - soft momenta
    - piT, pjT - transverse momenta
    - ghatT - transverse projection of the metric tensor
    - gtild - epsilon dimensional projection of the metric tensor
    - s12, s1i, s2i, s1j, s2j, sij - invariants 
    - x1, y1, u3 - combinations of invariants. Definitions are given in the files and the publication.
    - r1, r2 - roots. Definitions are given in the files and the publication.
    - Log - logarithm 
    - PolyLog - Polylogarithm
    - G[__,_] - multiple polylogarithms in the notation of PolyLogTools (see [49])


==> anc/integrals.m <==
integrals = {Int[DS[k] Eik[k + q1, pi] Eik[k-q2, pj]]->(-4*((s12*sij)/(s1i*s2j))^ep*Gamma[1 - ep]*Gamma[ep]^2)/((-s12)^ep*sij),

Int[DS[k] Eik[k + q1, pj] Eik[k-q2, pi]]->(-4*((s12*sij)/(s1j*s2i))^ep*Gamma[1 - ep]*Gamma[ep]^2)/((-s12)^ep*sij),

Int[DS[k] DS[k + q1] DS[k - q2] Eik[k + q1, pi]]->(-2*Gamma[-ep]^2*Gamma[1 + ep]*Hypergeometric2F1[1, -ep, 1 - ep, -(s2i/s1i)])/
 (ep*(-s12)^ep*s12*s1i*Gamma[-2*ep]),

Int[DS[k] DS[k + q1] DS[k - q2] Eik[k + q1, pj]]->(-2*Gamma[-ep]^2*Gamma[1 + ep]*Hypergeometric2F1[1, -ep, 1 - ep, -(s2j/s1j)])/
 (ep*(-s12)^ep*s12*s1j*Gamma[-2*ep]),

Int[DS[k] DS[k + q1] DS[k - q2] Eik[k - q2, pi]]->(2*Gamma[-ep]^2*Gamma[1 + ep]*Hypergeometric2F1[1, -ep, 1 - ep, -(s1i/s2i)])/
 (ep*(-s12)^ep*s12*s2i*Gamma[-2*ep]),

Int[DS[k] DS[k + q1] DS[k - q2] Eik[k - q2, pj]]->(2*Gamma[-ep]^2*Gamma[1 + ep]*Hypergeometric2F1[1, -ep, 1 - ep, -(s1j/s2j)])/
 (ep*(-s12)^ep*s12*s2j*Gamma[-2*ep]),

Int[DS[k] DS[k + q1] Eik[k + q1, pi] Eik[k - q2, pj]]->(4*ep*((s12*sij)/(s1i*s2j))^ep*Gamma[-ep]*Gamma[ep]^2*
  Hypergeometric2F1[1, 1 + ep, 1 - ep, -(s1j/s2j)])/((-s12)^ep*s1i*s2j),

Int[DS[k] DS[k + q1] Eik[k + q1, pj] Eik[k - q2, pi]]->(4*ep*((s12*sij)/(s1j*s2i))^ep*Gamma[-ep]*Gamma[ep]^2*
  Hypergeometric2F1[1, 1 + ep, 1 - ep, -(s1i/s2i)])/((-s12)^ep*s1j*s2i),

Int[DS[k] DS[k - q2] Eik[k + q1, pj] Eik[k - q2, pi]]->(4*ep*((s12*sij)/(s1j*s2i))^ep*Gamma[-ep]*Gamma[ep]^2*
  Hypergeometric2F1[1, 1 + ep, 1 - ep, -(s2j/s1j)])/((-s12)^ep*s1j*s2i),

Int[DS[k] DS[k - q2] Eik[k + q1, pi] Eik[k - q2, pj]]->(4*ep*((s12*sij)/(s1i*s2j))^ep*Gamma[-ep]*Gamma[ep]^2*
  Hypergeometric2F1[1, 1 + ep, 1 - ep, -(s2i/s1i)])/((-s12)^ep*s1i*s2j),

Int[DS[k + q1] DS[k - q2] Eik[k + q1, pi] Eik[k - q2, pj]]->(-4*(((s1i + s2i)*(s1j + s2j))/(s12*sij))^(-1 - ep)*Gamma[-ep]^2*
  Gamma[1 + ep]^2*Hypergeometric2F1[1 + ep, 1 + ep, 2 + ep, 
   1 - (s12*sij)/((s1i + s2i)*(s1j + s2j))])/((-s12)^ep*s12*sij*Gamma[-2*ep]*
  Gamma[2 + ep]),

Int[DS[k + q1] DS[k - q2] Eik[k + q1, pj] Eik[k - q2, pi]]->(-4*(((s1i + s2i)*(s1j + s2j))/(s12*sij))^(-1 - ep)*Gamma[-ep]^2*
  Gamma[1 + ep]^2*Hypergeometric2F1[1 + ep, 1 + ep, 2 + ep, 
   1 - (s12*sij)/((s1i + s2i)*(s1j + s2j))])/((-s12)^ep*s12*sij*Gamma[-2*ep]*
  Gamma[2 + ep]),

Int[DS[k] DS[k + q1 + q2]]->(Gamma[1 - ep]^2*Gamma[ep])/((-s12)^ep*Gamma[2 - 2*ep])};
